Twist-two operators and the BFKL regime - nonstandard solutions of the Baxter equation

The link between BFKL physics and twist-two operators involves an analytical continuation in the spin of the operators away from the physical even integer values. Typically this is done only after obtaining an analytical result for integer spin through nested harmonic sums. In this paper we propose analyticity conditions for the solution of Baxter equation which would work directly for any value of complex spin and reproduce results from the analytical continuation of harmonic sums. We carry out explicit contructions up to 2-loop level. These nonstandard solutions of the Baxter equation have rather surprising asymptotics. We hope that these analyticity conditions may be used for incorporating them into the exact TBA/FiNLIE/QSC approaches valid at any coupling.

==> numerical_checks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     79696,       2469]
NotebookOptionsPosition[     71829,       2193]
NotebookOutlinePosition[     72237,       2209]
CellTagsIndexPosition[     72194,       2206]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"s1", "[", "j_", "]"}], ":=", 
   RowBox[{"HarmonicNumber", "[", "j", "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"sp", "[", 
   RowBox[{"a_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Zeta", "[", "a", "]"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "1"}], ")"}], "!"}]}], " ", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{
      RowBox[{"a", "-", "1"}], ",", 
      RowBox[{"n", "+", "1"}]}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sm", "[", 
    RowBox[{"a_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Zeta", "[", "a", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}]}], "-", "1"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}], "!"}]}], " ", 
     RowBox[{"1", "/", 
      RowBox[{"2", "^", "a"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{
         RowBox[{"a", "-", "1"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"n", "/", "2"}]}]}], "]"}], "-", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{
         RowBox[{"a", "-", "1"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "/", "2"}]}], "]"}]}], ")"}]}]}]}],
   "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sm21", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], "/", "8"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"NSum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "m"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "+", "n", "+", "1"}], ")"}], "^", "2"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"m", "+", "n", "+", "2"}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", "1", "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"csm22", "=", 
   RowBox[{"NSum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
       RowBox[{"k", "^", "2"}]}], " ", 
      RowBox[{"sp", "[", 
       RowBox[{"2", ",", "k"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sm22", "[", "m_", "]"}], ":=", 
  RowBox[{"csm22", "-", 
   RowBox[{"NSum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"l", "+", "1"}], ")"}]}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "+", "m", "+", "1"}], ")"}], "^", "2"}]}], " ", 
      RowBox[{"sp", "[", 
       RowBox[{"2", ",", 
        RowBox[{"l", "+", "m", "+", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sm22direct", "[", "m_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
       RowBox[{"k", "^", "2"}]}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"n", "^", "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"csm31", "=", 
   RowBox[{"NSum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
       RowBox[{"k", "^", "3"}]}], " ", 
      RowBox[{"s1", "[", "k", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sm31", "[", "m_", "]"}], ":=", 
  RowBox[{"csm31", "-", 
   RowBox[{"NSum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"l", "+", "1"}], ")"}]}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "+", "m", "+", "1"}], ")"}], "^", "3"}]}], " ", 
      RowBox[{"s1", "[", 
       RowBox[{"l", "+", "m", "+", "1"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sm31direct", "[", "m_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
       RowBox[{"k", "^", "3"}]}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"1", "/", "n"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"s11", "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s1", "[", "m", "]"}], "^", "2"}], "+", 
      RowBox[{"sp", "[", 
       RowBox[{"2", ",", "m"}], "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"csm211", "=", 
   RowBox[{"NSum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
       RowBox[{"k", "^", "2"}]}], " ", 
      RowBox[{"s11", "[", "k", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sm211", "[", "m_", "]"}], ":=", 
  RowBox[{"csm211", "-", 
   RowBox[{"NSum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"l", "+", "1"}], ")"}]}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "+", "m", "+", "1"}], ")"}], "^", "2"}]}], " ", 
      RowBox[{"s11", "[", 
       RowBox[{"l", "+", "m", "+", "1"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sm211direct", "[", "m_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
       RowBox[{"k", "^", "2"}]}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "l"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"1", "/", "n"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2pp", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"32", " ", 
    RowBox[{"sm", "[", 
     RowBox[{"3", ",", "m"}], "]"}], " ", 
    RowBox[{"s1", "[", "m", "]"}]}], "+", 
   RowBox[{"32", " ", 
    RowBox[{"sm", "[", 
     RowBox[{"2", ",", "m"}], "]"}], " ", 
    RowBox[{
     RowBox[{"s1", "[", "m", "]"}], "^", "2"}]}], "+", 
   RowBox[{"32", " ", 
    RowBox[{
     RowBox[{"s1", "[", "m", "]"}], "^", "2"}], " ", 
    RowBox[{"sp", "[", 
     RowBox[{"2", ",", "m"}], "]"}]}], "+", 
   RowBox[{"32", " ", 
    RowBox[{"s1", "[", "m", "]"}], " ", 
    RowBox[{"sp", "[", 
     RowBox[{"3", ",", "m"}], "]"}]}], "+", 
   RowBox[{"64", " ", 
    RowBox[{"sm31", "[", "m", "]"}]}], "+", 
   RowBox[{"64", " ", 
    RowBox[{"sm22", "[", "m", "]"}]}], "-", 
   RowBox[{"128", " ", 
    RowBox[{"sm211", "[", "m", "]"}]}]}]}], "\n"}], "Input",
 CellChangeTimes->{{3.569680815281434*^9, 3.569680817450362*^9}, 
   3.587898398039681*^9, {3.587898530284096*^9, 3.587898530476899*^9}, {
   3.587898738763713*^9, 3.587898744077512*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CGLGrid", "[", 
    RowBox[{"x0_", ",", "L_", ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", ">", "1"}]}]}], "]"}], ":=", 
   RowBox[{"x0", "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", "L", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", 
            RowBox[{"n", "-", "1"}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]}], "]"}]}], ")"}]}]}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"cgrid", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"CGLGrid", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", "20"}], "]"}], ",", "20"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.569615282037822*^9, 3.5696152820385733`*^9}, {
  3.5696808071857157`*^9, 3.5696808109276247`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cgridinside", "=", 
    RowBox[{"cgrid", "[", 
     RowBox[{"[", 
      RowBox[{"2", ";;", 
       RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"grid2", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"CGLGrid", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2000"}], ",", 
        RowBox[{"1", "/", "1000"}], ",", "21"}], "]"}], ",", "20"}], "]"}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"grid2", "[", 
  RowBox[{"[", "11", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.569615299453106*^9, 3.569615299453973*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.5696153008821793`*^9, 3.5696808278377533`*^9, 
  3.586598253131137*^9, 3.586630708902063*^9, 3.5872203475689373`*^9, 
  3.58789871507378*^9, 3.587898760332505*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", 
    RowBox[{"u_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M"}], ",", 
       RowBox[{"M", "+", "1", "+", 
        RowBox[{"2", " ", "d"}]}], ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", 
        RowBox[{"I", " ", "u"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "d"}], ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", 
    RowBox[{"u_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M"}], ",", 
       RowBox[{"M", "+", "1"}], ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", 
        RowBox[{"I", " ", "u"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "d"}], ",", 
       RowBox[{"1", "-", "d"}]}], "}"}], ",", "1"}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f3", "[", 
    RowBox[{"u_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M"}], ",", 
       RowBox[{"M", "+", "1"}], ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", 
        RowBox[{"I", " ", "u"}], "+", "d"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "d"}], ",", 
       RowBox[{"1", "+", "d"}]}], "}"}], ",", "1"}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"df1", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{"NDSolve`FiniteDifferenceDerivative", "[", 
     RowBox[{"1", ",", "grid2", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"u", ",", 
          RowBox[{"grid2", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "grid2", "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{
      "\"\<DifferenceOrder\>\"", "\[Rule]", "\"\<Pseudospectral\>\""}]}], 
     "]"}], "[", 
    RowBox[{"[", "11", "]"}], "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddf2", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{"NDSolve`FiniteDifferenceDerivative", "[", 
     RowBox[{"2", ",", "grid2", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"f2", "[", 
         RowBox[{"u", ",", 
          RowBox[{"grid2", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "grid2", "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{
      "\"\<DifferenceOrder\>\"", "\[Rule]", "\"\<Pseudospectral\>\""}]}], 
     "]"}], "[", 
    RowBox[{"[", "11", "]"}], "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddf3", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"NDSolve`FiniteDifferenceDerivative", "[", 
    RowBox[{"2", ",", "grid2", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"f3", "[", 
        RowBox[{"u", ",", 
         RowBox[{"grid2", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "grid2", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{
     "\"\<DifferenceOrder\>\"", "\[Rule]", "\"\<Pseudospectral\>\""}]}], 
    "]"}], "[", 
   RowBox[{"[", "11", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.569615310915367*^9, 3.5696153109160624`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"c", "[", "m", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "48"}], "*", "EulerGamma"}], "+", 
       RowBox[{"7", "*", "m", "*", 
        RowBox[{"Pi", "^", "2"}]}], "+", 
       RowBox[{"48", "*", "EulerGamma", "*", "m", "*", 
        RowBox[{"HarmonicNumber", "[", "m", "]"}]}], "-", 
       RowBox[{"24", "*", "m", "*", 
        RowBox[{
         RowBox[{"HarmonicNumber", "[", "m", "]"}], "^", "2"}]}], "-", 
       RowBox[{"48", "*", "EulerGamma", "*", "m", "*", 
        RowBox[{"(", 
         RowBox[{"EulerGamma", "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "m"}], "]"}]}], ")"}]}], "+", 
       RowBox[{"12", "*", "Pi", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", "*", 
           RowBox[{"(", 
            RowBox[{"EulerGamma", "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", "m"}], "]"}]}], ")"}]}]}], ")"}], "*", 
        RowBox[{"Tan", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "*", "Pi"}], ")"}], "/", "2"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "m"}], ")"}]}], "+", 
    RowBox[{"NSum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Gamma", "[", 
          RowBox[{"k", "-", "m"}], "]"}], "*", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "k", "+", "m"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"k", "*", "Pi"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"k", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], "*", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", "k"}], "]"}]}], "+", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"k", "-", "m"}]}], "]"}], "+", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"1", "+", "k", "+", "m"}]}], "]"}]}], ")"}]}]}], 
             ")"}], "*", 
            RowBox[{"Sin", "[", 
             RowBox[{"m", "*", "Pi"}], "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "^", "4"}], "*", "Pi", "*", 
         RowBox[{
          RowBox[{"Gamma", "[", "k", "]"}], "^", "2"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.569615323165163*^9, 3.569615323166892*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Qt", "[", "u_", "]"}], ":=", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M"}], ",", 
       RowBox[{"M", "+", "1"}], ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", 
        RowBox[{"I", " ", "u"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q1", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"I", " ", 
           RowBox[{"Tan", "[", 
            RowBox[{"Pi", " ", 
             RowBox[{"M", "/", "2"}]}], "]"}], " ", 
           RowBox[{"Coth", "[", 
            RowBox[{"Pi", " ", "u"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Qt", "[", "u", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"I", " ", 
           RowBox[{"Tan", "[", 
            RowBox[{"Pi", " ", 
             RowBox[{"M", "/", "2"}]}], "]"}], " ", 
           RowBox[{"Coth", "[", 
            RowBox[{"Pi", " ", "u"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Qt", "[", 
         RowBox[{"-", "u"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", " ", "M"}], "]"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "I", " ", 
      RowBox[{"Csch", "[", 
       RowBox[{"2", " ", "\[Pi]", " ", "u"}], "]"}]}], ")"}]}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q1a", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"0", " ", "I", " ", 
           RowBox[{"Tan", "[", 
            RowBox[{"Pi", " ", 
             RowBox[{"M", "/", "2"}]}], "]"}], " ", 
           RowBox[{"Coth", "[", 
            RowBox[{"Pi", " ", "u"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Qt", "[", "u", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0", " ", "I", " ", 
           RowBox[{"Tan", "[", 
            RowBox[{"Pi", " ", 
             RowBox[{"M", "/", "2"}]}], "]"}], " ", 
           RowBox[{"Coth", "[", 
            RowBox[{"Pi", " ", "u"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Qt", "[", 
         RowBox[{"-", "u"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", " ", "M"}], "]"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "I", " ", 
      RowBox[{"Csch", "[", 
       RowBox[{"2", " ", "\[Pi]", " ", "u"}], "]"}]}], ")"}]}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Qt2b", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", "8", " ", 
     RowBox[{"HarmonicNumber", "[", "M", "]"}], " ", 
     RowBox[{"df1", "[", "u", "]"}]}], "-", 
    RowBox[{"ddf2", "[", "u", "]"}], "-", 
    RowBox[{"ddf3", "[", "u", "]"}]}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q2bare", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"I", " ", 
           RowBox[{"Tan", "[", 
            RowBox[{"Pi", " ", 
             RowBox[{"M", "/", "2"}]}], "]"}], " ", 
           RowBox[{"Coth", "[", 
            RowBox[{"Pi", " ", "u"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Qt2b", "[", "u", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"I", " ", 
           RowBox[{"Tan", "[", 
            RowBox[{"Pi", " ", 
             RowBox[{"M", "/", "2"}]}], "]"}], " ", 
           RowBox[{"Coth", "[", 
            RowBox[{"Pi", " ", "u"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Qt2b", "[", 
         RowBox[{"-", "u"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", " ", "M"}], "]"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "I", " ", 
      RowBox[{"Csch", "[", 
       RowBox[{"2", " ", "\[Pi]", " ", "u"}], "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Q2", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Q2bare", "[", "u", "]"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Pi", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Tanh", "[", 
         RowBox[{"Pi", " ", "u"}], "]"}], "^", "2"}], " ", 
       RowBox[{"Q1", "[", "u", "]"}]}], "-", 
      RowBox[{"4", " ", "I", " ", 
       RowBox[{"Pi", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Tan", "[", 
         RowBox[{"M", " ", 
          RowBox[{"Pi", "/", "2"}]}], "]"}], "/", 
        RowBox[{"Sinh", "[", 
         RowBox[{"2", " ", "Pi", " ", "u"}], "]"}]}], " ", 
       RowBox[{"Q1a", "[", "u", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "[", "M", "]"}], ")"}], " ", 
       RowBox[{"Q1", "[", "u", "]"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\n"}], "Input",
 CellChangeTimes->{{3.569615343975831*^9, 3.5696153439765053`*^9}, {
  3.5878984168762293`*^9, 3.58789846801458*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"tab_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "I"}], ")"}], "^", "n"}], " ", 
   RowBox[{"NDSolve`FiniteDifferenceDerivative", "[", 
    RowBox[{"n", ",", "cgrid", ",", "tab", ",", 
     RowBox[{
     "\"\<DifferenceOrder\>\"", "\[Rule]", "\"\<Pseudospectral\>\""}]}], 
    "]"}]}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M", "=", 
  RowBox[{"2", "/", "3"}]}]], "Input",
 CellChangeTimes->{{3.5696153483866262`*^9, 3.569615349388055*^9}}],

Cell[BoxData[
 FractionBox["2", "3"]], "Output",
 CellChangeTimes->{3.5696153501970463`*^9, 3.569680855256645*^9, 
  3.58659825321203*^9, 3.5866307090699472`*^9, 3.5872203477420187`*^9, 
  3.587898715148241*^9, 3.587898760429783*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "[", "M", "]"}]], "Input",
 CellChangeTimes->{{3.569615351227724*^9, 3.569615352385003*^9}}],

Cell[BoxData["15.209437909282087`"], "Output",
 CellChangeTimes->{3.569615356326593*^9, 3.5696808605253267`*^9, 
  3.586598261636961*^9, 3.586630717128726*^9, 3.587220356293149*^9, 
  3.58789872349687*^9, 3.587898768558298*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q1tab", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"Map", "[", 
       RowBox[{"Q1", ",", 
        RowBox[{
         RowBox[{"I", "/", "2"}], " ", "cgridinside"}]}], "]"}], ",", "1"}], 
     "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.569615420060359*^9, 3.569615420061577*^9}, {
  3.587898477988665*^9, 3.587898480818412*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "0.98965090471175218518237317505716282943`14.952000811298083", 
   ",", "0.95894272172066771572775855851026488477`15.911535095506611", ",", 
   "0.90908755163589438631676812322995216059`16.41018267683901", ",", 
   "0.8427133840189626331101115717661685899`16.95663664066089", ",", 
   "0.76459052422900832027917735127646368815`18.227746538791486", ",", 
   "0.68218196248743243015855500719952686354`17.55400608515188", ",", 
   "0.60548744566626546607671506590806034576`17.55786769949768", ",", 
   "0.54572413314370496631924390173509504608`17.771104559743883", ",", 
   "0.51287337595185597503172059341286981549`18.24967381059513", ",", 
   "0.51287337595185597503172059341286981549`18.24967381059513", ",", 
   "0.54572413314370496631924390173509504608`17.771104559743883", ",", 
   "0.60548744566626546607671506590806034576`17.55786769949768", ",", 
   "0.68218196248743243015855500719952686354`17.55400608515188", ",", 
   "0.76459052422900832027917735127646368815`18.227746538791486", ",", 
   "0.8427133840189626331101115717661685899`16.95663664066089", ",", 
   "0.90908755163589438631676812322995216059`16.41018267683901", ",", 
   "0.95894272172066771572775855851026488477`15.911535095506611", ",", 
   "0.98965090471175218518237317505716282943`14.952000811298083", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.569615423438026*^9, 3.569680866904625*^9, 
  3.586598262148354*^9, 3.586630717560335*^9, 3.587220356849616*^9, 
  3.587898723997261*^9, 3.587898768991954*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q1tab", ",", "1"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5878984841817217`*^9, 3.5878984843896713`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "1.51796249822989304002433119074389610773`14.952000811298083"}], " ", 
  "\[ImaginaryI]"}]], "Output",
 CellChangeTimes->{3.569681012784234*^9, 3.586598262176964*^9, 
  3.586630717588933*^9, 3.587220356912712*^9, 3.587898724034985*^9, 
  3.58789876901964*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], "I", " ", 
   RowBox[{"s1", "[", "M", "]"}]}], " ", "//", "N"}]], "Input"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.5179624982298885`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681022469099*^9, 3.586598262182868*^9, 
  3.586630717594318*^9, 3.5872203569190273`*^9, 3.587898724074563*^9, 
  3.587898769025284*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.5696810238583593`*^9, 3.5696810244521093`*^9}, {
  3.586630579882247*^9, 3.586630585511352*^9}}],

Cell[BoxData[
 RowBox[{"2.886579864025407`*^-15", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681024908195*^9, 3.586598262212734*^9, 
  3.586630717625139*^9, 3.587220356981139*^9, 3.5878987241169357`*^9, 
  3.587898769053508*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q1tab", ",", "2"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.587898488335541*^9, 3.587898488514175*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "0.07864939891819750927510663844118885225`14.952000811298083"}]], "Output",
 CellChangeTimes->{3.5696810362105217`*^9, 3.5865982622427673`*^9, 
  3.586630717664234*^9, 3.587220357043004*^9, 3.587898724157819*^9, 
  3.5878987690839357`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"sm", "[", 
      RowBox[{"2", ",", "M"}], "]"}], "+", 
     RowBox[{
      RowBox[{"s1", "[", "M", "]"}], "^", "2"}]}], ")"}]}], " ", "//", 
  "N"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", "0.07864939891655309`"}]], "Output",
 CellChangeTimes->{3.569681047203288*^9, 3.586598262248762*^9, 
  3.5866307176704493`*^9, 3.587220357049553*^9, 3.58789872419643*^9, 
  3.587898769090281*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.569681048549198*^9, 3.569681049251957*^9}, 
   3.5866305953749*^9}],

Cell[BoxData["2.0908164088950798`*^-11"], "Output",
 CellChangeTimes->{3.569681049594385*^9, 3.5865982622783413`*^9, 
  3.58663071770116*^9, 3.587220357120298*^9, 3.587898724235911*^9, 
  3.587898769117144*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q1tab", ",", "3"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5878984912815247`*^9, 3.5878984914943*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "11.12812983012627702383323280469621997027`14.952000811298083"}], " ", 
  "\[ImaginaryI]"}]], "Output",
 CellChangeTimes->{3.569681058272874*^9, 3.586598262320775*^9, 
  3.586630717741074*^9, 3.587220357182692*^9, 3.587898724285138*^9, 
  3.587898769147872*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "24"}], "I", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"sm21", "[", "M", "]"}]}], "-", 
    RowBox[{
     RowBox[{"s1", "[", "M", "]"}], 
     RowBox[{"sm", "[", 
      RowBox[{"2", ",", "M"}], "]"}]}], "-", 
    RowBox[{"sm", "[", 
     RowBox[{"3", ",", "M"}], "]"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], " ", 
     RowBox[{"sp", "[", 
      RowBox[{"3", ",", "M"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "3"}], " ", 
     RowBox[{
      RowBox[{"s1", "[", "M", "]"}], "^", "3"}]}]}], ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"11.128129830454276`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681066888978*^9, 3.5865982629296827`*^9, 
  3.5866307182763643`*^9, 3.587220357696288*^9, 3.587898724824883*^9, 
  3.58789876967066*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.569681067978718*^9, 3.569681068663549*^9}, 
   3.5866305992831783`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.947475596926097`*^-11"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681068974489*^9, 3.586598263085745*^9, 
  3.586630718338503*^9, 3.587220357826625*^9, 3.587898724907605*^9, 
  3.587898769763438*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q2tab", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Map", "[", 
       RowBox[{"Q2", ",", 
        RowBox[{
         RowBox[{"I", "/", "2"}], " ", "cgridinside"}]}], "]"}], ",", "0"}], 
     "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.569615436704837*^9, 3.569615451239332*^9}, {
  3.587898494819025*^9, 3.5878985029043207`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0.05411946165986592`", ",", "0.21904565916929641`", ",", 
   "0.500012838386624`", ",", "0.8976573402485357`", ",", 
   "1.3971095343955025`", ",", "1.957115770178448`", ",", 
   "2.505834119143544`", ",", "2.9502031172711045`", ",", 
   "3.2003123121295016`", ",", "3.2003123121295016`", ",", 
   "2.9502031172711045`", ",", "2.505834119143544`", ",", 
   "1.957115770178448`", ",", "1.3971095343955025`", ",", 
   "0.8976573402485357`", ",", "0.500012838386624`", ",", 
   "0.21904565916929641`", ",", "0.05411946165986592`", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.569615565326704*^9, 3.569680995738338*^9, 
  3.5865982894340677`*^9, 3.586630744319943*^9, 3.5872203835429487`*^9, 
  3.587898747375864*^9, 3.587898795701816*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q2tab", ",", "1"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.569615577390087*^9, 3.5696155935797367`*^9}, {
  3.58789851453598*^9, 3.587898514792879*^9}}],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"7.882778806077118`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.5696155968792*^9, 3.569681076704604*^9, 
  3.586598289587903*^9, 3.5866307444088078`*^9, 3.5872203838635263`*^9, 
  3.587898795965295*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"8", " ", "I", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"3", ",", "M"}], "]"}], "-", 
    RowBox[{"sm", "[", 
     RowBox[{"3", ",", "M"}], "]"}], "+", 
    RowBox[{
     RowBox[{"s1", "[", "M", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"2", ",", "M"}], "]"}], "+", 
       RowBox[{"sm", "[", 
        RowBox[{"2", ",", "M"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"sm21", "[", "M", "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.569615610012662*^9, 3.569615610014359*^9}}],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"7.88277878413405`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.5696156118631973`*^9, 3.569681080018189*^9, 
  3.586598289642466*^9, 3.586630744471609*^9, 3.587220383926385*^9, 
  3.587898796013369*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.569615614410531*^9, 3.569615615470251*^9}, 
   3.586630603294273*^9}],

Cell[BoxData[
 RowBox[{"2.7836717375606668`*^-9", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569615615894408*^9, 3.569681083352943*^9, 
  3.58659828974189*^9, 3.5866307444773617`*^9, 3.587220383932497*^9, 
  3.587898796021596*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q2tab", ",", "2"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5696810909425*^9, 3.569681091535337*^9}, {
  3.5878985176669493`*^9, 3.587898517913403*^9}}],

Cell[BoxData[
 RowBox[{"-", "15.88305806475071`"}]], "Output",
 CellChangeTimes->{3.569681091838523*^9, 3.58659828986124*^9, 
  3.586630744518302*^9, 3.58722038399615*^9, 3.58789879608916*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q2pp", "[", "M", "]"}]], "Input",
 CellChangeTimes->{{3.569681100164083*^9, 3.569681102163293*^9}, {
  3.587898540680579*^9, 3.58789854094527*^9}}],

Cell[BoxData[
 RowBox[{"-", "15.883064740888624`"}]], "Output",
 CellChangeTimes->{3.56968110630663*^9, 3.586598292937684*^9, 
  3.5866307474409847`*^9, 3.587220386927271*^9, 3.587898799018305*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.569681109675478*^9, 3.569681110404726*^9}, 
   3.586630606906955*^9}],

Cell[BoxData[
 RowBox[{"-", "4.2033058622603647`*^-7"}]], "Output",
 CellChangeTimes->{3.569681110720441*^9, 3.586598293079825*^9, 
  3.586630747482341*^9, 3.587220386994235*^9, 3.587898799069306*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M", "=", 
  RowBox[{"33", "/", "10"}]}]], "Input",
 CellChangeTimes->{{3.5696156382477293`*^9, 3.569615640063911*^9}}],

Cell[BoxData[
 FractionBox["33", "10"]], "Output",
 CellChangeTimes->{3.569615641192533*^9, 3.5696811221069098`*^9, 
  3.586598293096266*^9, 3.586630747532003*^9, 3.587220387056435*^9, 
  3.587898799121513*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "[", "M", "]"}]], "Input",
 CellChangeTimes->{{3.569615642257936*^9, 3.5696156432383738`*^9}}],

Cell[BoxData["1.9115265508677908`"], "Output",
 CellChangeTimes->{3.569615647946505*^9, 3.569681131948943*^9, 
  3.586598306546084*^9, 3.586630760796604*^9, 3.5872204003760366`*^9, 
  3.5878988124539337`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q1tab", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"Map", "[", 
       RowBox[{"Q1", ",", 
        RowBox[{
         RowBox[{"I", "/", "2"}], " ", "cgridinside"}]}], "]"}], ",", "1"}], 
     "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5878985457376537`*^9, 3.587898548729137*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "0.97414748694704703391008448322508168921`14.772974134998018", 
   ",", "0.90038912193850928744209165893755247425`15.325073665600438", ",", 
   "0.78930753222223578968660704578002752607`15.618629097169288", ",", 
   "0.65606737865802881612132674998982059312`15.824706739426421", ",", 
   "0.51747797508580887698097948634656862985`16.007282158475437", ",", 
   "0.38916138234887484663540658379463594983`16.195310684481825", ",", 
   "0.28356717050399248121533119986149174465`16.409172519937933", ",", 
   "0.20920591543520427531038941457368970443`16.678305538409653", ",", 
   "0.17096824951460221926407398862534825821`16.94425078966995", ",", 
   "0.17096824951460221926407398862534825821`16.94425078966995", ",", 
   "0.20920591543520427531038941457368970443`16.678305538409653", ",", 
   "0.28356717050399248121533119986149174465`16.409172519937933", ",", 
   "0.38916138234887484663540658379463594983`16.195310684481825", ",", 
   "0.51747797508580887698097948634656862985`16.007282158475437", ",", 
   "0.65606737865802881612132674998982059312`15.824706739426421", ",", 
   "0.78930753222223578968660704578002752607`15.618629097169288", ",", 
   "0.90038912193850928744209165893755247425`15.325073665600438", ",", 
   "0.97414748694704703391008448322508168921`14.772974134998018", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.569681163067218*^9, 3.586598307124827*^9, 
  3.586630761356494*^9, 3.587220400949992*^9, 3.587898812996166*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q1tab", ",", "1"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.587898551961934*^9, 3.587898552182211*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "3.83013691398291527202267625635267236489`14.772974134998018"}], " ", 
  "\[ImaginaryI]"}]], "Output",
 CellChangeTimes->{3.569681012784234*^9, 3.569681198871171*^9, 
  3.5865983071645813`*^9, 3.58663076139426*^9, 3.587220401013022*^9, 
  3.5878988130288057`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], "I", " ", 
   RowBox[{"s1", "[", "M", "]"}]}], " ", "//", "N"}]], "Input"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"3.8301369139829147`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681022469099*^9, 3.569681200473853*^9, 
  3.58659830717163*^9, 3.5866307614016457`*^9, 3.587220401019393*^9, 
  3.587898813037118*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.5696810238583593`*^9, 3.5696810244521093`*^9}, 
   3.5866306116878138`*^9}],

Cell[BoxData[
 RowBox[{"2.220446049250313`*^-16", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681024908195*^9, 3.569681201925056*^9, 
  3.586598307209927*^9, 3.586630761442535*^9, 3.587220401081613*^9, 
  3.5878988130757103`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q1tab", ",", "2"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.587898555564727*^9, 3.58789855577054*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "11.51221530649105546026179459232895573249`14.772974134998018"}]], "Output",\

 CellChangeTimes->{3.5696810362105217`*^9, 3.569681203603744*^9, 
  3.586598307253153*^9, 3.5866307614853563`*^9, 3.5872204011550083`*^9, 
  3.58789881311201*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"sm", "[", 
      RowBox[{"2", ",", "M"}], "]"}], "+", 
     RowBox[{
      RowBox[{"s1", "[", "M", "]"}], "^", "2"}]}], ")"}]}], " ", "//", 
  "N"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", "11.512215306491058`"}]], "Output",
 CellChangeTimes->{3.569681047203288*^9, 3.569681205107175*^9, 
  3.5865983072627783`*^9, 3.586630761492675*^9, 3.58722040116158*^9, 
  3.58789881314268*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.569681048549198*^9, 3.569681049251957*^9}, 
   3.586630615776085*^9}],

Cell[BoxData[
 RowBox[{"-", "1.1102230246251565`*^-16"}]], "Output",
 CellChangeTimes->{3.569681049594385*^9, 3.5696812069407997`*^9, 
  3.586598307302967*^9, 3.586630761544812*^9, 3.587220401224074*^9, 
  3.587898813174962*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q1tab", ",", "3"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5878985595031967`*^9, 3.5878985596924677`*^9}}],

Cell[BoxData[
 RowBox[{"21.90121228363520633220778449393736171643`14.772974134998018", " ", 
  "\[ImaginaryI]"}]], "Output",
 CellChangeTimes->{3.569681058272874*^9, 3.5696812089814243`*^9, 
  3.586598307345603*^9, 3.586630761595255*^9, 3.587220401297591*^9, 
  3.5878988132248793`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "24"}], "I", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"sm21", "[", "M", "]"}]}], "-", 
    RowBox[{
     RowBox[{"s1", "[", "M", "]"}], 
     RowBox[{"sm", "[", 
      RowBox[{"2", ",", "M"}], "]"}]}], "-", 
    RowBox[{"sm", "[", 
     RowBox[{"3", ",", "M"}], "]"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], " ", 
     RowBox[{"sp", "[", 
      RowBox[{"3", ",", "M"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "3"}], " ", 
     RowBox[{
      RowBox[{"s1", "[", "M", "]"}], "^", "3"}]}]}], ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"21.901212283636724`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681066888978*^9, 3.569681211204234*^9, 
  3.586598307780932*^9, 3.586630762008765*^9, 3.587220401715858*^9, 
  3.587898813638049*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.569681067978718*^9, 3.569681068663549*^9}, 
   3.586630619131041*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6.927791673660977`*^-14"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681068974489*^9, 3.5696812125440283`*^9, 
  3.586598307813682*^9, 3.5866307620555763`*^9, 3.5872204017842693`*^9, 
  3.587898813684813*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q2tab", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Map", "[", 
       RowBox[{"Q2", ",", 
        RowBox[{
         RowBox[{"I", "/", "2"}], " ", "cgridinside"}]}], "]"}], ",", "0"}], 
     "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5878985628442297`*^9, 3.5878985676399527`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0.09846674786240328`", ",", "0.3737821891099884`", ",", 
   "0.7715891219629611`", ",", "1.2189529672661195`", ",", 
   "1.6444830146684808`", ",", "1.9958764849537687`", ",", 
   "2.248741277873661`", ",", "2.403927566529166`", ",", "2.475459293310786`",
    ",", "2.475459293310786`", ",", "2.403927566529166`", ",", 
   "2.248741277873661`", ",", "1.9958764849537687`", ",", 
   "1.6444830146684808`", ",", "1.2189529672661195`", ",", 
   "0.7715891219629611`", ",", "0.3737821891099884`", ",", 
   "0.09846674786240328`", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.5696158139433413`*^9, 3.5696813726497717`*^9, 
  3.586598343419977*^9, 3.586630797162312*^9, 3.587220437014634*^9, 
  3.587898848839369*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q2tab", ",", "1"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.587898570681085*^9, 3.5878985709058027`*^9}}],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"14.661470398218556`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.56961582139473*^9, 3.5696813768174677`*^9, 
  3.5865983434455433`*^9, 3.586630797215568*^9, 3.587220437103188*^9, 
  3.587898848901236*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"8", " ", "I", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"3", ",", "M"}], "]"}], "-", 
    RowBox[{"sm", "[", 
     RowBox[{"3", ",", "M"}], "]"}], "+", 
    RowBox[{
     RowBox[{"s1", "[", "M", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"2", ",", "M"}], "]"}], "+", 
       RowBox[{"sm", "[", 
        RowBox[{"2", ",", "M"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"sm21", "[", "M", "]"}]}]}], ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"14.661470849697666`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569615828862574*^9, 3.56968137884136*^9, 
  3.5865983434628687`*^9, 3.586630797264097*^9, 3.587220437185473*^9, 
  3.587898848951722*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.56961583196973*^9, 3.569615832763651*^9}, 
   3.58663062300403*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.0793575578336174`*^-8"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.5696158333556623`*^9, 3.569681380260766*^9, 
  3.586598343528715*^9, 3.586630797273176*^9, 3.587220437194373*^9, 
  3.587898848960932*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q2tab", ",", "2"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.569681397018127*^9, 3.569681397653512*^9}, {
  3.587898574713016*^9, 3.58789857488328*^9}}],

Cell[BoxData["65.60808948545177`"], "Output",
 CellChangeTimes->{3.569681398490197*^9, 3.586598343644788*^9, 
  3.5866307973163*^9, 3.58722043726677*^9, 3.5878988490069847`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q2pp", "[", "M", "]"}]], "Input",
 CellChangeTimes->{{3.56968140209225*^9, 3.569681405579797*^9}, {
  3.5878985773727837`*^9, 3.587898577551618*^9}}],

Cell[BoxData["65.60815503150894`"], "Output",
 CellChangeTimes->{3.56968141070623*^9, 3.5865983467334414`*^9, 
  3.586630800181458*^9, 3.587220440196519*^9, 3.587898851923834*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.5696814141348886`*^9, 3.5696814149929934`*^9}, 
   3.586630627907208*^9}],

Cell[BoxData[
 RowBox[{"-", "9.990535039250403`*^-7"}]], "Output",
 CellChangeTimes->{3.569681415532517*^9, 3.586598346758062*^9, 
  3.586630800229039*^9, 3.5872204402574778`*^9, 3.5878988519619293`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M", "=", 
  RowBox[{
   RowBox[{"-", "9"}], "/", "10"}]}]], "Input",
 CellChangeTimes->{{3.569615836794818*^9, 3.569615838768009*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["9", "10"]}]], "Output",
 CellChangeTimes->{3.569615839434355*^9, 3.5696814246709013`*^9, 
  3.58659834676377*^9, 3.586630800284257*^9, 3.587220440329248*^9, 
  3.587898852006667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "[", "M", "]"}]], "Input",
 CellChangeTimes->{{3.569615840290148*^9, 3.5696158412667437`*^9}}],

Cell[BoxData["25.963515933099096`"], "Output",
 CellChangeTimes->{3.569615846161707*^9, 3.569681431529969*^9, 
  3.586598360301363*^9, 3.586630813666338*^9, 3.587220453714622*^9, 
  3.5878988653423853`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q1tab", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"Map", "[", 
       RowBox[{"Q1", ",", 
        RowBox[{
         RowBox[{"I", "/", "2"}], " ", "cgridinside"}]}], "]"}], ",", "1"}], 
     "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5878985813720407`*^9, 3.587898584325219*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1.15245111567784445967960158393090484068`15.392981839753338", 
   ",", "1.81852655378163259619788602864673999987`16.08725518212005", ",", 
   "3.57660519282048012611218821898027354276`16.632996406682377", ",", 
   "7.19829301093341935300840737731187552418`17.132838352307886", ",", 
   "13.28841794809272436806154170458111982792`17.605760434875666", ",", 
   "21.77880691419834172012364859977402641457`17.87672994206902", ",", 
   "31.50848699046066890056006903955610281279`18.531096336959077", ",", 
   "40.2632994892951237140508233712205935299`18.97870160152212", ",", 
   "45.49943032039144158186581026313473668593`19.34808385422743", ",", 
   "45.49943032039144158186581026313473668593`19.34808385422743", ",", 
   "40.2632994892951237140508233712205935299`18.97870160152212", ",", 
   "31.50848699046066890056006903955610281279`18.531096336959077", ",", 
   "21.77880691419834172012364859977402641457`17.87672994206902", ",", 
   "13.28841794809272436806154170458111982792`17.605760434875666", ",", 
   "7.19829301093341935300840737731187552418`17.132838352307886", ",", 
   "3.57660519282048012611218821898027354276`16.632996406682377", ",", 
   "1.81852655378163259619788602864673999987`16.08725518212005", ",", 
   "1.15245111567784445967960158393090484068`15.392981839753338", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.569681163067218*^9, 3.5696814567640667`*^9, 
  3.586598360725053*^9, 3.5866308140699043`*^9, 3.5872204541621943`*^9, 
  3.5878988657539997`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q1tab", ",", "1"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.587898587498755*^9, 3.587898587718481*^9}}],

Cell[BoxData[
 RowBox[{"19.69307855103435068611626409511625033307`15.392981839753338", " ", 
  "\[ImaginaryI]"}]], "Output",
 CellChangeTimes->{3.569681012784234*^9, 3.569681198871171*^9, 
  3.5696814601199093`*^9, 3.586598360745792*^9, 3.586630814101688*^9, 
  3.587220454237372*^9, 3.5878988657870398`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], "I", " ", 
   RowBox[{"s1", "[", "M", "]"}]}], " ", "//", "N"}]], "Input"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"19.693078551019088`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681022469099*^9, 3.569681200473853*^9, 
  3.5696814619182158`*^9, 3.586598360773019*^9, 3.586630814109336*^9, 
  3.5872204542443*^9, 3.587898865793605*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.5696810238583593`*^9, 3.5696810244521093`*^9}, 
   3.5866306352307377`*^9}],

Cell[BoxData[
 RowBox[{"7.749356711883593`*^-13", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681024908195*^9, 3.569681201925056*^9, 
  3.5696814636941147`*^9, 3.5865983608032093`*^9, 3.586630814154296*^9, 
  3.58722045432055*^9, 3.5878988658338223`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q1tab", ",", "2"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.587898592087388*^9, 3.5878985922663317`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "781.85899275661669572661557648960278095799`15.392981839753338"}]], "Output",\

 CellChangeTimes->{3.5696810362105217`*^9, 3.569681203603744*^9, 
  3.5696814660824823`*^9, 3.586598360829159*^9, 3.5866308141871443`*^9, 
  3.587220454402768*^9, 3.5878988658794823`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"sm", "[", 
      RowBox[{"2", ",", "M"}], "]"}], "+", 
     RowBox[{
      RowBox[{"s1", "[", "M", "]"}], "^", "2"}]}], ")"}]}], " ", "//", 
  "N"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", "781.8589927639707`"}]], "Output",
 CellChangeTimes->{3.569681047203288*^9, 3.569681205107175*^9, 
  3.569681468596225*^9, 3.5865983608507633`*^9, 3.586630814225065*^9, 
  3.587220454409287*^9, 3.587898865888088*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.569681048549198*^9, 3.569681049251957*^9}, 
   3.586630638543186*^9}],

Cell[BoxData[
 RowBox[{"-", "9.405920486926789`*^-12"}]], "Output",
 CellChangeTimes->{3.569681049594385*^9, 3.5696812069407997`*^9, 
  3.5696814706245937`*^9, 3.586598360871611*^9, 3.586630814235074*^9, 
  3.587220454496071*^9, 3.587898865933889*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q1tab", ",", "3"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5878985954454737`*^9, 3.587898595646225*^9}}],

Cell[BoxData[
 RowBox[{"373.76983688370726031321271955086640735681`15.392981839753338", " ",
   "\[ImaginaryI]"}]], "Output",
 CellChangeTimes->{3.569681058272874*^9, 3.5696812089814243`*^9, 
  3.569681473347481*^9, 3.5865983608864117`*^9, 3.5866308142853117`*^9, 
  3.58722045457218*^9, 3.587898865982491*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "24"}], "I", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"sm21", "[", "M", "]"}]}], "-", 
    RowBox[{
     RowBox[{"s1", "[", "M", "]"}], 
     RowBox[{"sm", "[", 
      RowBox[{"2", ",", "M"}], "]"}]}], "-", 
    RowBox[{"sm", "[", 
     RowBox[{"3", ",", "M"}], "]"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], " ", 
     RowBox[{"sp", "[", 
      RowBox[{"3", ",", "M"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "3"}], " ", 
     RowBox[{
      RowBox[{"s1", "[", "M", "]"}], "^", "3"}]}]}], ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"373.7698384717087`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681066888978*^9, 3.569681211204234*^9, 
  3.569681476400704*^9, 3.586598361342594*^9, 3.5866308146962137`*^9, 
  3.587220454987112*^9, 3.587898866394404*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.569681067978718*^9, 3.569681068663549*^9}, 
   3.5866306418504543`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.248607687884487`*^-9"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569681068974489*^9, 3.5696812125440283`*^9, 
  3.569681478632806*^9, 3.5865983614368067`*^9, 3.586630814743128*^9, 
  3.587220455067562*^9, 3.5878988664378767`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q2tab", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Map", "[", 
       RowBox[{"Q2", ",", 
        RowBox[{
         RowBox[{"I", "/", "2"}], " ", "cgridinside"}]}], "]"}], ",", "0"}], 
     "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.587898598671077*^9, 3.587898602483061*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "106.92767401223682`"}], ",", 
   RowBox[{"-", "425.5885688151466`"}], ",", 
   RowBox[{"-", "944.7348801407961`"}], ",", 
   RowBox[{"-", "1632.3863309652238`"}], ",", 
   RowBox[{"-", "2425.767875487293`"}], ",", 
   RowBox[{"-", "3232.552815469352`"}], ",", 
   RowBox[{"-", "3947.4363701227326`"}], ",", 
   RowBox[{"-", "4476.704494921048`"}], ",", 
   RowBox[{"-", "4756.420869985771`"}], ",", 
   RowBox[{"-", "4756.420869985771`"}], ",", 
   RowBox[{"-", "4476.704494921048`"}], ",", 
   RowBox[{"-", "3947.4363701227326`"}], ",", 
   RowBox[{"-", "3232.552815469352`"}], ",", 
   RowBox[{"-", "2425.767875487293`"}], ",", 
   RowBox[{"-", "1632.3863309652238`"}], ",", 
   RowBox[{"-", "944.7348801407961`"}], ",", 
   RowBox[{"-", "425.5885688151466`"}], ",", 
   RowBox[{"-", "106.92767401223682`"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.5696159479346323`*^9, 3.569681577304533*^9, 
  3.586598387665566*^9, 3.586630840559805*^9, 3.5872204811589403`*^9, 
  3.587898892329501*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q2tab", ",", "1"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.587898605687098*^9, 3.587898605866892*^9}}],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"15661.47454202482`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569615961071439*^9, 3.569681580104889*^9, 
  3.5865983876914177`*^9, 3.586630840613422*^9, 3.587220481253683*^9, 
  3.587898892387211*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"8", " ", "I", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"sp", "[", 
     RowBox[{"3", ",", "M"}], "]"}], "-", 
    RowBox[{"sm", "[", 
     RowBox[{"3", ",", "M"}], "]"}], "+", 
    RowBox[{
     RowBox[{"s1", "[", "M", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"2", ",", "M"}], "]"}], "+", 
       RowBox[{"sm", "[", 
        RowBox[{"2", ",", "M"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"sm21", "[", "M", "]"}]}]}], ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"15661.474542130329`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.569615970258398*^9, 3.569681582031636*^9, 
  3.586598387709517*^9, 3.5866308406252832`*^9, 3.587220481336905*^9, 
  3.587898892443543*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.569615973346136*^9, 3.569615974239298*^9}, 
   3.586630646929006*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6.736722291122987`*^-12"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.5696159746632547`*^9, 3.5696815834143353`*^9, 
  3.586598387716401*^9, 3.5866308406665688`*^9, 3.5872204813433447`*^9, 
  3.587898892449868*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der", "[", 
   RowBox[{"Q2tab", ",", "2"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.569681590089641*^9, 3.5696815908586206`*^9}, {
  3.587898608864972*^9, 3.587898609048223*^9}}],

Cell[BoxData["6097.321366313729`"], "Output",
 CellChangeTimes->{3.569681591861693*^9, 3.586598387746517*^9, 
  3.586630840714285*^9, 3.587220481427685*^9, 3.5878988925012407`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q2pp", "[", "M", "]"}]], "Input",
 CellChangeTimes->{{3.56968160068937*^9, 3.569681602466984*^9}, {
  3.5878986115889*^9, 3.587898611784359*^9}}],

Cell[BoxData["6097.321343442134`"], "Output",
 CellChangeTimes->{3.569681606630363*^9, 3.586598390717332*^9, 
  3.586630843589411*^9, 3.587220484336343*^9, 3.587898895464278*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.569681610184558*^9, 3.569681610979352*^9}, 
   3.586630651129363*^9}],

Cell[BoxData["3.751088994974339`*^-9"], "Output",
 CellChangeTimes->{3.56968161169347*^9, 3.5865983907401953`*^9, 
  3.586630843629459*^9, 3.5872204843944473`*^9, 3.587898895582108*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M", "=", 
  RowBox[{"7", "/", "3"}]}]], "Input",
 CellChangeTimes->{{3.58722019067362*^9, 3.587220192433963*^9}, {
  3.587221050405694*^9, 3.587221050971696*^9}}],

Cell[BoxData[
 FractionBox["7", "3"]], "Output",
 CellChangeTimes->{3.587220487540534*^9, 3.587221053399852*^9, 
  3.587898895619544*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2ren", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Q2", "[", "u", "]"}], "/", 
   RowBox[{"Sinh", "[", 
    RowBox[{"2", " ", "Pi", " ", "u"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.587898657278019*^9, 3.587898660671904*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lst", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"Q2ren", "[", "u", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "6", ",", "11"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.587220237982882*^9, 3.587220243647084*^9}, {
  3.5872207670063562`*^9, 3.587220769356588*^9}, {3.5872211516017313`*^9, 
  3.587221152295738*^9}, {3.5878986650734797`*^9, 3.587898665361289*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", 
     RowBox[{"-", "0.00025750792884738635`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", 
     RowBox[{"-", "0.00016161049167271775`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", 
     RowBox[{"-", "0.00010786459223181712`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", 
     RowBox[{"-", "0.00007545387714536236`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", 
     RowBox[{"-", "0.00005479374688587841`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", 
     RowBox[{"-", "0.00004103560955519488`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.587220545958138*^9, 3.5872207985412493`*^9, 
  3.5872210931196003`*^9, 3.5872211866654863`*^9, 3.5878989371549463`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"lst", ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, 
   GraphicsComplexBox[{{6., -0.00025750792884738635`}, {
    7., -0.00016161049167271775`}, {8., -0.00010786459223181712`}, {
    9., -0.00007545387714536236}, {10., -0.00005479374688587841}, {
    11., -0.00004103560955519488}, {6., -0.00025750792884738635`}, {
    7., -0.00016161049167271775`}, {8., -0.00010786459223181712`}, {
    9., -0.00007545387714536236}, {10., -0.00005479374688587841}, {
    11., -0.00004103560955519488}}, {
     {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->Small], 7], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->Small], 8], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->Small], 9], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->Small], 10], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->Small], 11], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->Small], 12]}, {}}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{6., -0.00025750792884738635`},
  Method->{},
  PlotRange->{{6., 11.}, {-0.00025750792884738635`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.1, 0.1}, {5.150158576947727*^-6, 
   5.150158576947727*^-6}}]], "Output",
 CellChangeTimes->{{3.587220546629594*^9, 3.587220568708263*^9}, 
   3.587220802547968*^9, 3.58722109675132*^9, {3.587221190532834*^9, 
   3.587221199955533*^9}, 3.587898937683819*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"u", "^", 
     RowBox[{"(", 
      RowBox[{"M", "+", "1"}], ")"}]}]}], " ", 
   RowBox[{"(", 
    RowBox[{"a", "+", " ", 
     RowBox[{"b", " ", 
      RowBox[{"Log", "[", "u", "]"}]}]}], ")"}]}], " ", "/.", 
  RowBox[{"FindFit", "[", 
   RowBox[{"lst", ",", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"u", "^", 
       RowBox[{"(", 
        RowBox[{"M", "+", "1"}], ")"}]}]}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "+", 
       RowBox[{"b", " ", 
        RowBox[{"Log", "[", "u", "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}], ",", "u"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.587221582607945*^9, 3.587221607923337*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "0.041984604140724496`"}], "-", 
   RowBox[{"0.032961531542670425`", " ", 
    RowBox[{"Log", "[", "u", "]"}]}]}], 
  SuperscriptBox["u", 
   RowBox[{"10", "/", "3"}]]]], "Output",
 CellChangeTimes->{{3.5872205467508583`*^9, 3.5872205709582777`*^9}, 
   3.587220807245131*^9, 3.587221100999475*^9, {3.5872211930210657`*^9, 
   3.587221203566276*^9}, {3.587221586044848*^9, 3.5872216085550413`*^9}, 
   3.587898937895834*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "6", ",", "11"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.58722030585505*^9, 3.587220310743359*^9}, {
  3.58722081411173*^9, 3.5872208167513*^9}, {3.58722120614552*^9, 
  3.587221207088756*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjms0lHkcgFHviFyGDK9hmHdm/umyMkW7m3PSj7MxjY3kKJQ2FjWNLi6b
1YWpFLUpt5QuOidMFynSpmlXvzBRjdroUNNabG4lIrZNGNZ+eM5znm8PE7Fz
bZSBnp7e6mn+t5eJlqWnR0OJc7uW0y5Gs5oEKlufBkWZdr/6TzFqE9kzRTNo
CNCET8a/EuOuTh99CYsGT9vJnOZGMV68d2f8pAkN11cVGRWqxTixNXfI0ZaG
aPu+juhrYrzz0P/1iiU05Ml06zJ3i3FhSl1pSiQNbgXjCRssxJi8ujU6vpGG
4ZAp4x8PLMLPcy48XvSNLXBNCy+fsXLG9QVL/N6ftYV7Ms/8ZPVCZFKHuuwM
uZAYOS5bvGMBWkSEEKsYLqxf56bjes1H+bm+RIWWC/VhG5zk7HlYemZN/8B3
dqAxTL+d/+9c5JwINxZetQNBeU132yTB3raz7g0ce9i5I24wV59gu1OK1fK9
9sB12WaVJhDhfbdv2Tfb7GGQ7+SVFShEwwu2DqekPJClNll4pAhwt6642esm
DzYeGnr+spbBNarQi5H2DsDq96g4N4NBi2Vdx9LSHCB86sNfLgF8HC2j+XHv
HWDPwIIidbQjrkr9qf75ekc4mu9KGQgc8IH/fvrz744Q27jMMsiAhwG/tVRJ
OHxYkRrIj3hth7+KQxTWvnz4vkraXV/Hxa8E5TaS/XyonLwUurTJFoM9eXcr
KviweO/xuDfNNJ5u3eR8qIcPtTcygpWfbPCJ9phrIM0A+6yL8UuhDd6aqfEK
82OgaVeGwTOpNZaWdMzVKBioEwWpLh3lYJjC2Cq+koF1dVlre6qtUL/SIdtu
gIE9I7eOT7Ks8K5sVreTowB0sU+UWzbPQZGU5bkjSAD84X+WqyossVCpjaXT
BRAOyacu2FqiddRp11qVAGTeb62b0y3QI0A2eXlQAAb9S323DLMxScUuGGKE
UGPg/0EnZ6PMv8E7PlgIPcVdC1oemGNMeJg65Bch8MqUefb1ZhjR/KoJqoSQ
IYm5PqPVFE0Tt/aFjwihpezKidBeE9TkPm3pISJICzr8zsPEBD06vBuKN4qg
lRcpC5s3G4szrq2NyhaBy/YVTS8CjNGxsrM0XS2Cn8sknYosI/QzW2zZMyaC
MT2nYPbjWZj5d6DvZWcCh80TS505s7DOOpwj+4FAqNlmn9VyQyxPOvg28hQB
rCuTvlWx8GZwUqa6nkChs+mqLC4L3arnJxc/IrCsYWKkxYaFd+e/lh95TEAa
ksnmcVhYM+buI9EQmBvhU3DNnIXN5yd0mmcE0jbGG2lmsnC8I0X+oplA+oE6
Y2aQQh/ZEe83nQS8DPO4jJrChsav3Wq7CDhk9D9NqKZwjXsvU9RNwDfbcujR
fQpDZ0t0Ub0EOKPxijgVhdtLjW6/6yNgFsP748kNCnM+Hmc+fiSwSapkZ+ZT
SIcuN28aJlD1KEPZl0fh+ZqBiVsjBN4p31xdmUuhMsfvVcInAq63941OnKBQ
tZR9cnSUgH+uScWuVAo9Ch7s034hUL39S/mzAxTWsGK33Rsj8DC7iOecMv37
snHlvgkCbWfa3N8nURgAB13DdATujHj2SxMpbLmyhPGYJHA6w8S4JGH636LT
zHGKgLxsXu7sOArbk3Impqbbq0RxLGYnhf8B+Q0xsw==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{6., -0.00026000000000000003`},
  Method->{},
  PlotRange->{{6, 11}, {-0.00025743754838166805`, -0.00004088449469493448}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.587220546964334*^9, 3.5872205734486637`*^9}, 
   3.5872208173929996`*^9, 3.587221104209444*^9, {3.587221195494487*^9, 
   3.5872212080335827`*^9}, 3.587898938003832*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%%%", ",", "%"}], "]"}]], "Input",
 CellChangeTimes->{3.58722057664462*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{6., -0.00025750792884738635`}, {
     7., -0.00016161049167271775`}, {8., -0.00010786459223181712`}, {
     9., -0.00007545387714536236}, {10., -0.00005479374688587841}, {
     11., -0.00004103560955519488}, {6., -0.00025750792884738635`}, {
     7., -0.00016161049167271775`}, {8., -0.00010786459223181712`}, {
     9., -0.00007545387714536236}, {10., -0.00005479374688587841}, {
     11., -0.00004103560955519488}}, {
      {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], 7], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], 8], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], 9], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], 10], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], 11], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], 12]}, {}}], {}}, {{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjms0lHkcgFHviFyGDK9hmHdm/umyMkW7m3PSj7MxjY3kKJQ2FjWNLi6b
1YWpFLUpt5QuOidMFynSpmlXvzBRjdroUNNabG4lIrZNGNZ+eM5znm8PE7Fz
bZSBnp7e6mn+t5eJlqWnR0OJc7uW0y5Gs5oEKlufBkWZdr/6TzFqE9kzRTNo
CNCET8a/EuOuTh99CYsGT9vJnOZGMV68d2f8pAkN11cVGRWqxTixNXfI0ZaG
aPu+juhrYrzz0P/1iiU05Ml06zJ3i3FhSl1pSiQNbgXjCRssxJi8ujU6vpGG
4ZAp4x8PLMLPcy48XvSNLXBNCy+fsXLG9QVL/N6ftYV7Ms/8ZPVCZFKHuuwM
uZAYOS5bvGMBWkSEEKsYLqxf56bjes1H+bm+RIWWC/VhG5zk7HlYemZN/8B3
dqAxTL+d/+9c5JwINxZetQNBeU132yTB3raz7g0ce9i5I24wV59gu1OK1fK9
9sB12WaVJhDhfbdv2Tfb7GGQ7+SVFShEwwu2DqekPJClNll4pAhwt6642esm
DzYeGnr+spbBNarQi5H2DsDq96g4N4NBi2Vdx9LSHCB86sNfLgF8HC2j+XHv
HWDPwIIidbQjrkr9qf75ekc4mu9KGQgc8IH/fvrz744Q27jMMsiAhwG/tVRJ
OHxYkRrIj3hth7+KQxTWvnz4vkraXV/Hxa8E5TaS/XyonLwUurTJFoM9eXcr
KviweO/xuDfNNJ5u3eR8qIcPtTcygpWfbPCJ9phrIM0A+6yL8UuhDd6aqfEK
82OgaVeGwTOpNZaWdMzVKBioEwWpLh3lYJjC2Cq+koF1dVlre6qtUL/SIdtu
gIE9I7eOT7Ks8K5sVreTowB0sU+UWzbPQZGU5bkjSAD84X+WqyossVCpjaXT
BRAOyacu2FqiddRp11qVAGTeb62b0y3QI0A2eXlQAAb9S323DLMxScUuGGKE
UGPg/0EnZ6PMv8E7PlgIPcVdC1oemGNMeJg65Bch8MqUefb1ZhjR/KoJqoSQ
IYm5PqPVFE0Tt/aFjwihpezKidBeE9TkPm3pISJICzr8zsPEBD06vBuKN4qg
lRcpC5s3G4szrq2NyhaBy/YVTS8CjNGxsrM0XS2Cn8sknYosI/QzW2zZMyaC
MT2nYPbjWZj5d6DvZWcCh80TS505s7DOOpwj+4FAqNlmn9VyQyxPOvg28hQB
rCuTvlWx8GZwUqa6nkChs+mqLC4L3arnJxc/IrCsYWKkxYaFd+e/lh95TEAa
ksnmcVhYM+buI9EQmBvhU3DNnIXN5yd0mmcE0jbGG2lmsnC8I0X+oplA+oE6
Y2aQQh/ZEe83nQS8DPO4jJrChsav3Wq7CDhk9D9NqKZwjXsvU9RNwDfbcujR
fQpDZ0t0Ub0EOKPxijgVhdtLjW6/6yNgFsP748kNCnM+Hmc+fiSwSapkZ+ZT
SIcuN28aJlD1KEPZl0fh+ZqBiVsjBN4p31xdmUuhMsfvVcInAq63941OnKBQ
tZR9cnSUgH+uScWuVAo9Ch7s034hUL39S/mzAxTWsGK33Rsj8DC7iOecMv37
snHlvgkCbWfa3N8nURgAB13DdATujHj2SxMpbLmyhPGYJHA6w8S4JGH636LT
zHGKgLxsXu7sOArbk3Impqbbq0RxLGYnhf8B+Q0xsw==
      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{6., -0.00025750792884738635`},
  Method->{},
  PlotRange->{{6., 11.}, {-0.00025750792884738635`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.1, 0.1}, {5.150158576947727*^-6, 
   5.150158576947727*^-6}}]], "Output",
 CellChangeTimes->{3.587220547635849*^9, 3.587220577668406*^9, 
  3.58722082160614*^9, 3.587221107911859*^9, 3.58722121101574*^9, 
  3.5878989380391903`*^9}]
}, Open  ]]
},
WindowSize->{932, 703},
WindowMargins->{{227, Automatic}, {50, Automatic}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "NaturalColor.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 8691, 287, 659, "Input"],
Cell[9251, 309, 963, 30, 87, "Input"],
Cell[CellGroupData[{
Cell[10239, 343, 681, 22, 131, "Input"],
Cell[10923, 367, 213, 3, 42, "Output"]
}, Open  ]],
Cell[11151, 373, 3635, 111, 461, "Input"],
Cell[14789, 486, 2856, 79, 241, "Input"],
Cell[17648, 567, 5303, 163, 505, "Input"],
Cell[22954, 732, 405, 12, 87, "Input"],
Cell[CellGroupData[{
Cell[23384, 748, 140, 3, 42, "Input"],
Cell[23527, 753, 233, 4, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23797, 762, 120, 2, 42, "Input"],
Cell[23920, 766, 227, 3, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24184, 774, 433, 12, 42, "Input"],
Cell[24620, 788, 1539, 24, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26196, 817, 224, 6, 42, "Input"],
Cell[26423, 825, 301, 7, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26761, 837, 132, 4, 42, "Input"],
Cell[26896, 843, 285, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27218, 853, 192, 4, 42, "Input"],
Cell[27413, 859, 269, 5, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27719, 869, 220, 6, 42, "Input"],
Cell[27942, 877, 270, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28249, 887, 262, 10, 42, "Input"],
Cell[28514, 899, 223, 4, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28774, 908, 163, 4, 42, "Input"],
Cell[28940, 914, 210, 3, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29187, 922, 220, 6, 42, "Input"],
Cell[29410, 930, 303, 7, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29750, 942, 587, 20, 42, "Input"],
Cell[30340, 964, 286, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30663, 974, 167, 4, 42, "Input"],
Cell[30833, 980, 285, 6, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31155, 991, 435, 12, 42, "Input"],
Cell[31593, 1005, 797, 15, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32427, 1025, 270, 7, 42, "Input"],
Cell[32700, 1034, 284, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33021, 1044, 601, 18, 42, "Input"],
Cell[33625, 1064, 283, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33945, 1074, 165, 4, 42, "Input"],
Cell[34113, 1080, 268, 5, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34418, 1090, 269, 7, 42, "Input"],
Cell[34690, 1099, 192, 3, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34919, 1107, 171, 3, 42, "Input"],
Cell[35093, 1112, 197, 3, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35327, 1120, 165, 4, 42, "Input"],
Cell[35495, 1126, 200, 3, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35732, 1134, 142, 3, 42, "Input"],
Cell[35877, 1139, 210, 4, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36124, 1148, 122, 2, 42, "Input"],
Cell[36249, 1152, 208, 3, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36494, 1160, 386, 11, 42, "Input"],
Cell[36883, 1173, 1502, 23, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38422, 1201, 220, 6, 42, "Input"],
Cell[38645, 1209, 305, 7, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38987, 1221, 132, 4, 42, "Input"],
Cell[39122, 1227, 284, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39443, 1237, 171, 4, 42, "Input"],
Cell[39617, 1243, 269, 5, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39923, 1253, 219, 6, 42, "Input"],
Cell[40145, 1261, 272, 6, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40454, 1272, 262, 10, 42, "Input"],
Cell[40719, 1284, 221, 4, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40977, 1293, 165, 4, 42, "Input"],
Cell[41145, 1299, 228, 4, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41410, 1308, 224, 6, 42, "Input"],
Cell[41637, 1316, 286, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41960, 1326, 587, 20, 42, "Input"],
Cell[42550, 1348, 283, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42870, 1358, 165, 4, 42, "Input"],
Cell[43038, 1364, 291, 6, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43366, 1375, 388, 11, 42, "Input"],
Cell[43757, 1388, 770, 14, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44564, 1407, 222, 6, 42, "Input"],
Cell[44789, 1415, 286, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45112, 1425, 535, 17, 42, "Input"],
Cell[45650, 1444, 284, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45971, 1454, 163, 4, 42, "Input"],
Cell[46137, 1460, 287, 6, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46461, 1471, 268, 7, 42, "Input"],
Cell[46732, 1480, 177, 2, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46946, 1487, 173, 3, 42, "Input"],
Cell[47122, 1492, 179, 2, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47338, 1499, 169, 4, 42, "Input"],
Cell[47510, 1505, 203, 3, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47750, 1513, 158, 4, 42, "Input"],
Cell[47911, 1519, 226, 5, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48174, 1529, 122, 2, 42, "Input"],
Cell[48299, 1533, 206, 3, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48542, 1541, 386, 11, 42, "Input"],
Cell[48931, 1554, 1537, 24, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50505, 1583, 220, 6, 42, "Input"],
Cell[50728, 1591, 308, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51073, 1601, 132, 4, 42, "Input"],
Cell[51208, 1607, 305, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51550, 1617, 171, 4, 42, "Input"],
Cell[51724, 1623, 294, 5, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52055, 1633, 222, 6, 42, "Input"],
Cell[52280, 1641, 298, 6, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52615, 1652, 262, 10, 42, "Input"],
Cell[52880, 1664, 244, 4, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53161, 1673, 165, 4, 42, "Input"],
Cell[53329, 1679, 251, 4, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53617, 1688, 222, 6, 42, "Input"],
Cell[53842, 1696, 310, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54189, 1706, 587, 20, 42, "Input"],
Cell[54779, 1728, 306, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55122, 1738, 167, 4, 42, "Input"],
Cell[55292, 1744, 312, 6, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55641, 1755, 384, 11, 42, "Input"],
Cell[56028, 1768, 1069, 23, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57134, 1796, 220, 6, 42, "Input"],
Cell[57357, 1804, 284, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57678, 1814, 535, 17, 42, "Input"],
Cell[58216, 1833, 285, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58538, 1843, 165, 4, 42, "Input"],
Cell[58706, 1849, 293, 6, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59036, 1860, 271, 7, 42, "Input"],
Cell[59310, 1869, 180, 2, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59527, 1876, 169, 3, 42, "Input"],
Cell[59699, 1881, 178, 2, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59914, 1888, 165, 4, 42, "Input"],
Cell[60082, 1894, 185, 2, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60304, 1901, 186, 4, 42, "Input"],
Cell[60493, 1907, 137, 3, 59, "Output"]
}, Open  ]],
Cell[60645, 1913, 270, 7, 42, "Input"],
Cell[CellGroupData[{
Cell[60940, 1924, 508, 12, 42, "Input"],
Cell[61451, 1938, 808, 22, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62296, 1965, 189, 5, 42, "Input"],
Cell[62488, 1972, 1735, 39, 235, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64260, 2016, 743, 24, 42, "Input"],
Cell[65006, 2042, 479, 11, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65522, 2058, 299, 7, 42, "Input"],
Cell[65824, 2067, 2322, 44, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68183, 2116, 123, 3, 42, "Input"],
Cell[68309, 2121, 3504, 69, 268, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

